Multi-fidelity Gaussian Process Bandit Optimisation

In many scientific and engineering applications, we are tasked with the maximisation of an expensive to evaluate black box function $f$. Traditional settings for this problem assume just the availability of this single function. However, in many cases, cheap approximations to $f$ may be obtainable. For example, the expensive real world behaviour of a robot can be approximated by a cheap computer simulation. We can use these approximations to eliminate low function value regions cheaply and use the expensive evaluations of $f$ in a small but promising region and speedily identify the optimum. We formalise this task as a \emph{multi-fidelity} bandit problem where the target function and its approximations are sampled from a Gaussian process. We develop MF-GP-UCB, a novel method based on upper confidence bound techniques. In our theoretical analysis we demonstrate that it exhibits precisely the above behaviour, and achieves better regret than strategies which ignore multi-fidelity information. Empirically, MF-GP-UCB outperforms such naive strategies and other multi-fidelity methods on several synthetic and real experiments.

==> genArxivTar.sh <==
tar -czvf laiArxiv.tar.gz --exclude='presentations' --exclude='archive' \
 --exclude="*.tar.gz" --exclude="*.zip" *


==> getImages.sh <==
cp /usr0/home/kkandasa/projects/Lai/lai/misc/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Lai/lai/v1Toy/resultsJan31/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Lai/lai/v2SVM/results/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Lai/lai/v4salsa/resultsJan31/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Lai/lai/v3VJ/resultsJan31/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Lai/lai/v6SN/results/*.eps ./figs/
cp /usr0/home/kkandasa/projects/Mockus/mockus/misc/gpucbSim.eps ./figs/
# cp /usr0/home/kkandasa/projects/Herbert/herbert/ ./figs/
for f in figs/*.eps
do
  echo "Converting $f"
  epstopdf $f
done


==> test_diff_epsilon.py <==
"""
  Test for Gaussian concentrations.
  -- kandasamy 
"""

import numpy as np
from scipy.stats import norm
from scipy import integrate

def main():
  """ Main function. """
  epsilon = 0.1;
#   p1 = 2 * norm.cdf(epsilon/np.sqrt(2)) - 1
  p1 = norm.cdf(epsilon/np.sqrt(2)) - norm.cdf(-epsilon/np.sqrt(2))
  integral_func = lambda z: (norm.cdf(z+epsilon) - norm.cdf(z-epsilon)) * norm.pdf(z)
  est_bound = np.inf
  p1_est = integrate.quad(integral_func, -est_bound, est_bound)[0]
  p2 = integrate.quad(integral_func, -epsilon, epsilon)[0]
  p3 = (norm.cdf(epsilon/2) - 0.5)**2

  print 'p1 = %0.4f'%(p1)
  print 'p1_est = %0.4f'%(p1_est)
  print 'p2 = %0.4f'%(p2)
  print 'p3 = %0.4f'%(p3)


if __name__ == '__main__':
  main()


